Uncertainty-driven Exploration Strategies for Online Grasp Learning

Existing grasp prediction approaches are mostly based on offline learning, while, ignoring the exploratory grasp learning during online adaptation to new picking scenarios, i.e., objects that are unseen or out-of-domain (OOD), camera and bin settings, etc. In this paper, we present an uncertainty-based approach for online learning of grasp predictions for robotic bin picking. Specifically, the online learning algorithm with an effective exploration strategy can significantly improve its adaptation performance to unseen environment settings. To this end, we first propose to formulate online grasp learning as an RL problem that will allow us to adapt both grasp reward prediction and grasp poses. We propose various uncertainty estimation schemes based on Bayesian uncertainty quantification and distributional ensembles. We carry out evaluations on real-world bin picking scenes of varying difficulty. The objects in the bin have various challenging physical and perceptual characteristics that can be characterized by semi- or total transparency, and irregular or curved surfaces. The results of our experiments demonstrate a notable improvement of grasp performance in comparison to conventional online learning methods which incorporate only naive exploration strategies. Video: https://youtu.be/fPKOrjC2QrU

==> plot.py <==
import os, sys
import pandas as pd
import seaborn as sns
from matplotlib import pyplot
import matplotlib.pyplot as plt
import numpy as np
import argparse
from datetime import datetime
import time, glob, csv
import pandas as pd

# time
current_time = time.time()
# set sns style
sns.set(style="darkgrid", font_scale=1.7)


# helpers
def smooth(scalars, weight):  # Weight between 0 and 1
    last = scalars[0]  # First value in the plot (first timestep)
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point  # Calculate smoothed value
        smoothed.append(smoothed_val)                        # Save it
        last = smoothed_val                                  # Anchor the last smoothed value

    return smoothed

def create_lineplot(df, a4_dims, current_time, exp, tag = None):
    temp_ = df
    print (temp_.head())
    fig, ax = pyplot.subplots(figsize=a4_dims)
    sns.lineplot(data=temp_, x="Step", y="Success Rate", 
                 hue="Method" if exp==1 else "Online training steps") # turn this into error_bar="se", standardeviation of the mean estimator
    #ax.set_xticklabels(ax.get_xticklabels(),rotation = 30)
    plt.legend(loc='lower right').set_draggable(True)
    

    xscale = np.max(np.asarray(temp_['Step'])) > 5e3
    if xscale:
        # Just some formatting niceness: x-axis scale in scientific notation if max x is large
        plt.ticklabel_format(style='sci', axis='x', scilimits=(0,0))
    plt.tight_layout(pad=0.5)
    str_time = datetime.utcfromtimestamp(current_time).strftime('%Y-%m-%d_%H:%M:%S')
    fig.savefig(f"{tag}.png")
    
def create_barplot(df, a4_dims, current_time, exp, tag = None, bottom = 0.35):
    temp_ = df
    print (temp_.head())
    fig, ax = pyplot.subplots(figsize=a4_dims)
    splot = sns.barplot(data=temp_, x="Method" if exp in (1,3) else "Online training steps", 
                        y="Success Rate", width=.5
                        #, errorbar=("pi", 30)
                        , capsize=.2
                        , ci=None if exp == 2 else "deprecated"
                        ) # turn this into error_bar="se", standardeviation of the mean estimator
    
    #ax.set_xticklabels(ax.get_xticklabels(),rotation = 30)
    axes = splot.axes
    axes.set_ylim(bottom, 1.0)
   
    for g in splot.patches:
        splot.annotate(format(g.get_height()*100, '.1f')+"%",
                    (g.get_x() + g.get_width() / 2., (g.get_height() + bottom) / 2.),
                    ha = 'center', va = 'bottom',
                    xytext = (0, 9),
                    textcoords = 'offset points')
        
    plt.legend(loc='lower right').set_draggable(True)

    xscale = np.max(np.asarray(temp_['Step'])) > 5e3
    if xscale:
        # Just some formatting niceness: x-axis scale in scientific notation if max x is large
        plt.ticklabel_format(style='sci', axis='x', scilimits=(0,0))
    plt.tight_layout(pad=0.5)
    str_time = datetime.utcfromtimestamp(current_time).strftime('%Y-%m-%d_%H:%M:%S')
    if exp == 2:
        sns.lineplot(data = temp_, marker='o',x="Method" if exp in (1,3) else "Online training steps", y="Success Rate")
    fig.savefig(f"{tag}.png")

def parse_args():
    parser = argparse.ArgumentParser()
    parser.add_argument('--width', default=7, type=float)
    parser.add_argument('--height', default=10, type=float)
    args = parser.parse_args()
    return args

def main():

    args = parse_args()
    a4_dims = (args.width, args.height)

    path = "experiments.xls"
    df = pd.ExcelFile(path)

    # Plot groups
    METHOD_LIST = df.sheet_names[2:]

    # Uncertainty method comparision
    MV =METHOD_LIST[:6]
    QR =METHOD_LIST[6:12]

    # Ablation studies on the online learning steps
    AB_MV_S =METHOD_LIST[20:27]
    AB_QR_S =METHOD_LIST[27:]

    # Ablation studies on the quantile head
    AB_QR_10 =METHOD_LIST[6:8] + METHOD_LIST[9:10] + METHOD_LIST[11:12]
    AB_QR_20 =METHOD_LIST[12:16]
    AB_QR_100 =METHOD_LIST[16:20]


    # Experiment groups
    Exp1 = [MV,QR]
    Exp2 = [AB_MV_S, AB_QR_S]
    Exp3 = [AB_QR_10, AB_QR_20, AB_QR_100]
    Exps = [Exp1, Exp2, Exp3]

    num = 1
    for Exp in Exps:
        num2 = 1
        for Group in Exp:
            step_list = []
            success_rate_list = []
            episode_list = []
            method_list = []
            for mem in Group:
            
                success_rate_method_list = pd.read_excel(path, mem, header=None).T.astype('float32').values.tolist()

                for k in [" 100", " 10"," 20"]:
                    mem = mem.replace(k, "")
                mem = mem.replace("quantile","")
                mem = mem.replace("epi","epistemic")
                mem = mem.replace("ale","aleatoric")
                mem = "\n".join(mem.split(" "))
                
                # using_method += " steps" if abl else ""
                for episode_index, success_rate_episode in enumerate(success_rate_method_list):
                    for step_index, success_rate in enumerate(success_rate_episode):
                        step_list.append(step_index + 1)
                        success_rate_list.append(success_rate)
                        episode_list.append(episode_index)
                        
                        
                        method_list.append(mem)

            temp_df = pd.DataFrame(list(zip(step_list, success_rate_list, episode_list, method_list)), \
                                            columns=['Step', 'Success Rate', "Episode", "Method" if num in (1,3) else "Online training steps"])
            final = temp_df[temp_df['Step'] == 25]

            print (temp_df.head())
            
            temp_df = temp_df.sort_values(by ='Method' if num in (1,3) else "Online training steps").sort_index()
            final = final.sort_values(by ='Method' if num in (1,3) else "Online training steps").sort_index()
            if num != 3:
                method_list = [" ".join(mem.split("\n")) for mem in method_list]
                temp_df = pd.DataFrame(list(zip(step_list, success_rate_list, episode_list, method_list)), \
                                            columns=['Step', 'Success Rate', "Episode", "Method" if num in (1,3) else "Online training steps"])
                temp_df = temp_df.sort_values(by ='Method' if num in (1,3) else "Online training steps").sort_index()
                create_lineplot(temp_df, a4_dims, current_time, num, f"Exp_{num}_Group_{num2}_line")
            create_barplot(final, a4_dims, current_time, num, f"Exp_{num}_Group_{num2}_bar")
            plt.clf()
            num2 += 1 
        num += 1 

if __name__ == '__main__':
    main()


